Using neural networks to estimate parameters in spatial point process models

In this paper, I show how neural networks can be used to simultaneously estimate all unknown parameters in a spatial point process model from an observed point pattern. The method can be applied to any point process model which it is possible to simulate from. Through a simulation study, I conclude that the method recovers parameters well and in some situations provide better estimates than the most commonly used methods. I also illustrate how the method can be used on a real data example.

==> anc/data_example.R <==
# Loading packages -------------------
# In order to install keras, first run install.packages("keras") and then install_keras().  

library(ads)
library(spatstat)
library(tidyverse)
library(gridExtra)
library(GET)
library(pbmcapply)
library(patchwork)
library(keras)

ncores <- ifelse(detectCores() == 1, 1, detectCores() - 1)
# Oak point pattern data -----------------
data(Allogny)
oak <- ppp(Allogny$trees$x, Allogny$trees$y, window = as.owin(Allogny$rect[c(1, 3, 2, 4)]), marks = Allogny$status)
s <- split(oak)
X_obs <- s$splited

p1 <- ggplot(data.frame(x = X_obs$x, y = X_obs$y), aes(x, y)) +
  geom_point(size = 1) +
  xlim(X_obs$window$xrange) +
  ylim(X_obs$window$yrange) + 
  coord_fixed() +
  theme(axis.title = element_blank(),
        axis.text = element_blank(),
        panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(),
        panel.background = element_blank(),
        axis.ticks = element_blank()) +
  geom_segment(aes(x = X_obs$window$xrange[1], xend = X_obs$window$xrange[2],
                   y = X_obs$window$yrange[1]), yend = X_obs$window$yrange[1]) +
  geom_segment(aes(x = X_obs$window$xrange[1], xend = X_obs$window$xrange[2],
                   y = X_obs$window$yrange[2]), yend = X_obs$window$yrange[2]) +
  geom_segment(aes(x = X_obs$window$xrange[1], xend = X_obs$window$xrange[1],
                   y = X_obs$window$yrange[1]), yend = X_obs$window$yrange[2]) +
  geom_segment(aes(x = X_obs$window$xrange[2], xend = X_obs$window$xrange[2],
                   y = X_obs$window$yrange[1]), yend = X_obs$window$yrange[2])
  
W <- X_obs$window

env_pois <- envelope(X_obs, Lest, nsim = 2499, transform = expression(. - r), savefuns = TRUE)
p2 <- plot(global_envelope_test(env_pois), sign.col = NULL) +
  theme_bw() +
  theme(plot.title = element_blank(),
        legend.position = "none",
        panel.grid = element_blank()) +
  scale_x_continuous(expand = expansion(0))

p1 + p2

# Function for simulating LGCP-Strauss processes -------------------
rLGCPStrauss <- function(mu, cov_param, gamma, R, cov_model = "exp", X0 = ppp(), save_lambda = TRUE, ...){
  # Simulating realisaion of first order term
  Lambda <- attr(rLGCP(model = cov_model, mu = mu, param = cov_param, win = X0$window), "Lambda")
  
  # Simulating Strauss conditional on realisation
  model <- list(cif = "strauss", par = list(beta = 1, gamma = gamma, r = R), w = X0$window,
                trend = Lambda)
  X  <- rmh(model = model, start = list(x.start = X0), verbose = FALSE, p = 0, ...)
  
  if(save_lambda){
    return(list(pp = as.ppp(X), lambda = Lambda))
  } else {
    return(as.ppp(X))
  }
}

# Testset ----------------------------------------------------
ntest <- 5000

mu <- runif(ntest, -5.6, -3)
var <- runif(ntest, 0, 2)
scale <- runif(ntest, 0.001, 15)
gamma <- runif( ntest, 0, 0.7)
R <- runif(ntest, 1, 5)

LGCPStrauss_sims <- pbmcmapply(function(mu, var, scale, gamma, R){
  rLGCPStrauss(mu = mu, list(var = var, scale = scale), gamma = gamma, R = R,
               save_lambda = FALSE, nrep = 200000, X0 = ppp(window = W))
}, mu, var, scale, gamma, R, SIMPLIFY = FALSE, mc.cores = ncores)

Dataexample_test <- tibble(mu = mu, var = var, scale = scale, gamma = gamma, R = R, pp = LGCPStrauss_sims) %>% 
  mutate(L = pbmclapply(pp, function(ppp){
    L <- Lest(ppp, correction = "best")
    L$iso - L$r
  }, mc.cores = ncores),
  N = map_dbl(pp, npoints)) %>% 
  select(- pp)

# Training data ----------------------------------
ntrain <- 40000
mu <- runif(ntrain, -5.6, -3)
var <- runif(ntrain, 0, 2)
scale <- runif(ntrain, 0.001, 15)
gamma <- runif( ntrain, 0, 0.7)
R <- runif(ntrain, 1, 5)

LGCPStrauss_sims <- pbmcmapply(function(mu, var, scale, gamma, R){
  rLGCPStrauss(mu = mu, list(var = var, scale = scale), gamma = gamma, R = R,
               save_lambda = FALSE, nrep = 200000, X0 = ppp(window = W))
}, mu, var, scale, gamma, R, SIMPLIFY = FALSE, mc.cores = ncores)

Dataexample_LGCPStrauss <- tibble(mu = mu, var = var, scale = scale, gamma = gamma, R = R, pp = LGCPStrauss_sims) %>% 
  mutate(L = pbmclapply(pp, function(ppp){
    L <- Lest(ppp, correction = "best")
    L$iso - L$r
  }, mc.cores = ncores),
  N = map_dbl(pp, npoints))

# Comparing observed point pattern to training data -----------------
p1 <- ggplot(mapping = aes(x = Dataexample_LGCPStrauss$N)) +
  geom_histogram(breaks = seq(min(Dataexample_LGCPStrauss$N), max(Dataexample_LGCPStrauss$N), length.out = 20),
                 color = "white", fill = "grey80") +
  geom_vline(xintercept = npoints(X_obs), color = "black", linetype = "dashed") +
  theme_bw() +
  theme(panel.grid = element_blank(),
        plot.margin = margin(r = 1)) +
  ylab("Count") +
  xlab("Number of points") +
  scale_x_continuous(expand = expansion(0.01)) +
  scale_y_continuous(expand = expansion(0.01))

env_L <- envelope(X_obs, Lest, simulate = Dataexample_LGCPStrauss$pp, nsim = 40000, savefuns = TRUE,
                  transform = expression(. - r))
GET_L <- global_envelope_test(env_L)
p2 <- plot(GET_L) +
  theme_bw() +
  theme(plot.title = element_blank(),
        legend.position = "none",
        panel.grid = element_blank()) +
  scale_x_continuous(expand = expansion(0))

p1 + p2

# Training neural network -------------------------------
## Prepare training input
m_L <- mean(unlist(Dataexample_LGCPStrauss$L))
std_L <- sd(unlist(Dataexample_LGCPStrauss$L))
train_L <- lapply(Dataexample_LGCPStrauss$L, function(L){(L - m_L) / std_L})
train_L <- array_reshape(train_L, c(nrow(Dataexample_LGCPStrauss), length(train_L[[1]]), 1))

train_N <- select(Dataexample_LGCPStrauss, N)
m_N <- apply(train_N, 2, mean)
std_N <- apply(train_N, 2, sd)
train_N <- scale(as.matrix(train_N), center = m_N, scale = std_N)

train_par <- as.matrix(select(Dataexample_LGCPStrauss, mu:R))
m_par <- apply(train_par, 2, mean)
std_par <- apply(train_par, 2, sd)
train_par <- scale(train_par, center = m_par, scale = std_par)

## Prepare test input
test_L <- lapply(Dataexample_test$L, function(L){(L - m_L) / std_L})
test_L <- array_reshape(test_L, c(nrow(Dataexample_test), length(test_L[[1]]), 1))

test_N <- scale(as.matrix(select(Dataexample_test, N)), center = m_N, scale = std_N)

test_par <- scale(as.matrix(select(Dataexample_test, mu:R)), center = m_par, scale = std_par)

## Prepare observed input
L <- Lest(X_obs, correction = "best")
obs_L <- ((L$iso - L$r) - m_L) / std_L
obs_L <- array_reshape(obs_L, c(1, length(obs_L), 1))

obs_N <- (npoints(X_obs) - m_N) / std_N

## Train neural network
main_input <- layer_input(shape = dim(train_L)[-1], name = 'main_input')

conv_out <- main_input %>%
  layer_conv_1d(filters = 64, kernel_size = 7, activation = "relu",
                input_shape = dim(train_L)[-1]) %>%
  layer_max_pooling_1d(pool_size = 5) %>%
  layer_conv_1d(filters = 64, kernel_size = 7, activation = "relu") %>%
  layer_max_pooling_1d(pool_size = 5) %>%
  layer_conv_1d(filters = 64, kernel_size = 7, activation = "relu") %>%
  layer_flatten()

auxiliary_input <- layer_input(shape = c(1), name = 'aux_input')

main_output <- layer_concatenate(c(conv_out, auxiliary_input)) %>%
  layer_dense(units = 64, activation = "relu") %>%
  layer_dense(units = 32, activation = "relu") %>%
  layer_dense(units = ncol(train_par), activation = "linear", name = "main_output")

model <- keras_model(
  inputs = c(main_input, auxiliary_input),
  outputs = c(main_output)
)

model %>% compile(
  loss = "mse",
  optimizer = "adam")

model %>% fit(
  list(train_L, train_N), train_par,
  epochs = 20, batch_size = 100,
  validation_data = list(list(test_L, test_N), test_par))

# Estimates obtained for the point patterns in the test set -------------------------
estimates_test <- predict(model, list(test_L, test_N)) %>%
  sweep(2, std_par, "*") %>%
  sweep(2, m_par, "+")
colnames(estimates_test) <- colnames(train_par)

# Plots 
test_par_plot <- test_par %>% 
  sweep(2, std_par, "*") %>% 
  sweep(2, m_par, "+")


(p1 <- ggplot() +
    geom_point(aes(test_par_plot[, "mu"], estimates_test[, "mu"]), alpha = 0.2, size = 0.5, stroke = 0) +
    geom_abline(slope = 1, intercept = 0, color = "grey50") +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 10, unit = "pt"),
          axis.title = element_blank(),
          axis.text = element_text(size = 8),
          plot.title = element_text(hjust = 0.5, size = 8)) +
    ggtitle(expression(mu)) +
    scale_x_continuous(expand = expansion(0.01)))


(p2 <- ggplot() +
    geom_point(aes(test_par_plot[, "var"], estimates_test[, "var"]), alpha = 0.2, size = 0.5, stroke = 0) +
    geom_abline(slope = 1, intercept = 0, color = "grey50") +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 10, unit = "pt"),
          axis.title = element_blank(),
          axis.text = element_text(size = 8),
          plot.title = element_text(hjust = 0.5, size = 8)) +
    ggtitle(expression(sigma^2))+
    scale_x_continuous(expand = expansion(0.01)))

(p3 <- ggplot() +
    geom_point(aes(test_par_plot[,"scale"], estimates_test[, "scale"]), alpha = 0.2, size = 0.5, stroke = 0) +
    geom_abline(slope = 1, intercept = 0, color = "grey50") +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 3, unit = "pt"),
          axis.title = element_blank(),
          axis.text = element_text(size = 8),
          plot.title = element_text(hjust = 0.5, size = 8)) +
    ggtitle(expression(s))+
    scale_x_continuous(expand = expansion(0.01))) 

(p4 <- ggplot() +
    geom_point(aes(test_par_plot[, "gamma"], estimates_test[, "gamma"]), alpha = 0.2, size = 0.5, stroke = 0) +
    geom_abline(slope = 1, intercept = 0, color = "grey50") +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 3, unit = "pt"),
          axis.title = element_blank(),
          axis.text = element_text(size = 8),
          plot.title = element_text(hjust = 0.5, size = 8)) +
    ggtitle(expression(gamma))+
    scale_x_continuous(expand = expansion(0.01)))

(p5 <- ggplot() +
    geom_point(aes(test_par_plot[, "R"], estimates_test[, "R"]), alpha = 0.2, size = 0.5, stroke = 0) +
    geom_abline(slope = 1, intercept = 0, color = "grey50") +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 3, t = 12, unit = "pt"),
          axis.title = element_blank(),
          axis.text = element_text(size = 8),
          plot.title = element_text(hjust = 0.5, size = 8)) +
    ggtitle(expression(R))+
    scale_x_continuous(expand = expansion(0.01)))

gridExtra::grid.arrange(patchwork::patchworkGrob(p1 + p2 + p3 + p4 + p5 + plot_layout(guides = "keep")), left = "Estimate", bottom = "True")

# Estimates obtained for the oak point pattern ----------------------
estimates_obs <- predict(model, list(obs_L, obs_N)) %>%
  sweep(2, std_par, "*") %>%
  sweep(2, m_par, "+")
colnames(estimates_obs) <- colnames(train_par)

estimates_obs

# Envelope for validating fitted model ----------------------------
sim_model <- replicate(2499, rLGCPStrauss(mu = estimates_obs[, "mu"],
                                          list(var = estimates_obs[, "var"], scale = estimates_obs[, "scale"]),
                                          gamma = estimates_obs[, "gamma"],
                                          R = estimates_obs[, "R"],
                                          save_lambda = FALSE, nrep = 200000, X0 = ppp(window = W)),
                       simplify = FALSE)
env <- envelope(X_obs, Jest, simulate = sim_model, nsim = 2499, savefuns = TRUE)
cs <- crop_curves(env, r_max = 8.8)
plot(global_envelope_test(cs), digits = 2) +
  theme_bw() +
  theme(legend.position = "none",
        panel.grid = element_blank()) +
  scale_x_continuous(expand = expansion(0)) +
  ylab(expression(italic("J(r)")))



==> anc/simulation_study_LGCP.R <==
# Loading packages -------------------
# In order to install keras, first run install.packages("keras") and then install_keras().  

library(pbmcapply)
library(patchwork)
library(keras)
library(tidyverse)
library(spatstat)

ncores <- ifelse(detectCores() == 1, 1, detectCores() - 1)
# Prepare training data ----------------------
ntrain <- 10000

mu <- runif(ntrain, 4, 6)
var <- runif(ntrain, 0, 4)
scale <- runif(ntrain, 0.001, 0.1)

LGCP_sims <- pbmcmapply(function(mu, var, scale){
  rLGCP(mu = mu, var = var, scale = scale, saveLambda = FALSE)
}, mu, var, scale, SIMPLIFY = FALSE, mc.cores = ncores)

Data_LGCP <- tibble(mu = mu, var = var, scale = scale, pp = LGCP_sims) %>% 
  mutate(N = map_dbl(pp, npoints)) %>% 
  mutate(L = pbmclapply(pp, function(ppp){
    L <- Lest(ppp, correction = "best")
    L$iso - L$r
  }, mc.cores = ncores)) %>% 
  select(- pp)
idx_na_L <- sapply(Data_LGCP$L, function(L){any(is.na(L))})
Data_LGCP <- filter(Data_LGCP, !idx_na_L)

## Prepare training input for neural network
m_L <- mean(unlist(Data_LGCP$L))
std_L <- sd(unlist(Data_LGCP$L))
train_L <- lapply(Data_LGCP$L, function(L){(L - m_L) / std_L})
train_L <- array_reshape(train_L, c(nrow(Data_LGCP), length(train_L[[1]]), 1))

train_N <- select(Data_LGCP, N)
m_N <- apply(train_N, 2, mean)
std_N <- apply(train_N, 2, sd)
train_N <- scale(as.matrix(train_N), center = m_N, scale = std_N)

train_par <- as.matrix(select(Data_LGCP,mu:scale))
m_par <- apply(train_par, 2, mean)
std_par <- apply(train_par, 2, sd)
train_par <- scale(train_par, center = m_par, scale = std_par)

# Making test data + minimum contrast estimation ----------------------------
ntest <- 5000

mu <- runif(ntest, 4, 6)
var <- runif(ntest, 0, 4)
scale <- runif(ntest, 0.001, 0.1)

LGCP_sims <- pbmcmapply(function(mu, var, scale){
  rLGCP(mu = mu, var = var, scale = scale, saveLambda = FALSE)
}, mu, var, scale, SIMPLIFY = FALSE, mc.cores = ncores)

Data_LGCP_test <- tibble(mu = mu, var = var, scale = scale, pp = LGCP_sims) %>% 
  mutate(L = pbmclapply(pp, function(ppp){
    L <- Lest(ppp, correction = "best")
    L$iso - L$r
  }, mc.cores = ncores),
  N = map_dbl(pp, npoints)) %>% 
  mutate(mincon = mclapply(pp, kppm, clusters = "LGCP", mc.cores = ncores),
         mu_mincon = map_dbl(mincon, "mu"),
         var_mincon = map_dbl(mincon, c("par", "sigma2")),
         scale_mincon = map_dbl(mincon, c("par", "alpha"))) %>% 
  select(- pp, - mincon)

## Prepare test input for neural network
test_L <- lapply(Data_LGCP_test$L, function(L){(L - m_L) / std_L})
test_L <- array_reshape(test_L, c(nrow(Data_LGCP_test), length(test_L[[1]]), 1))

test_N <- scale(as.matrix(select(Data_LGCP_test, N)), center = m_N, scale = std_N)

test_par <- scale(as.matrix(select(Data_LGCP_test, mu:scale)), center = m_par, scale = std_par)

# Training neural network ----------------------------
main_input <- layer_input(shape = dim(train_L)[-1], name = 'main_input')

conv_out <- main_input %>%
  layer_conv_1d(filters = 64, kernel_size = 7, activation = "relu",
                input_shape = dim(train_L)[-1]) %>%
  layer_max_pooling_1d(pool_size = 5) %>%
  layer_conv_1d(filters = 64, kernel_size = 7, activation = "relu") %>%
  layer_max_pooling_1d(pool_size = 5) %>%
  layer_conv_1d(filters = 64, kernel_size = 7, activation = "relu") %>%
  layer_flatten()

auxiliary_input <- layer_input(shape = c(1), name = 'aux_input')

main_output <- layer_concatenate(c(conv_out, auxiliary_input)) %>%
  layer_dense(units = 64, activation = "relu") %>%
  layer_dense(units = 32, activation = "relu") %>%
  layer_dense(units = ncol(train_par), activation = "linear", name = "main_output")

model <- keras_model(
  inputs = c(main_input, auxiliary_input),
  outputs = c(main_output)
)

model %>% compile(
  loss = "mse",
  optimizer = "adam")

model %>% fit(
  list(train_L, train_N), train_par,
  epochs = 20, batch_size = 100,
  validation_data = list(list(test_L, test_N), test_par))

# Estimated parameters for LGCP processes fitted to point patterns in the test set -------------------------
estimates_test <- predict(model, list(test_L, test_N)) %>%
  sweep(2, std_par, "*") %>%
  sweep(2, m_par, "+")
colnames(estimates_test) <- colnames(test_par)

# Plots -----------------------------------------------

test_par_plot <- as.matrix(select(Data_LGCP_test, mu:scale))

(p1 <- ggplot() +
    geom_point(aes(test_par_plot[, "mu"], estimates_test[, "mu"]), alpha = 0.2, size = 0.5, stroke = 0) +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 6, unit = "pt"),
          axis.title = element_blank(),
          axis.text = element_text(size = 8),
          plot.title = element_text(hjust = 0.5, size = 8)) +
    ggtitle(expression(mu))+
    ylim(3, 7.005) +
    geom_segment(aes(x=4, xend = 6, y = 4, yend = 6), color = "grey50") +
    scale_x_continuous(expand = expansion(0.01)))


(p2 <- ggplot() +
    geom_point(aes(test_par_plot[, "var"], estimates_test[, "var"]), alpha = 0.2, size = 0.5, stroke = 0) +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 3, unit = "pt"),
          axis.title = element_blank(),
          axis.text = element_text(size = 8),
          plot.title = element_text(hjust = 0.5, size = 8)) +
    ggtitle(expression(sigma^2))+
    ylim(-0.4, 5)+
    geom_segment(aes(x=0, xend = 4, y = 0, yend = 4), color = "grey50") +
    scale_x_continuous(expand = expansion(0.01)))

(p3 <- ggplot() +
    geom_point(aes(test_par_plot[,"scale"], estimates_test[, "scale"]), alpha = 0.2, size = 0.5, stroke = 0) +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 10, unit = "pt"),
          axis.title = element_blank(),
          axis.text = element_text(size = 8),
          plot.title = element_text(hjust = 0.5, size = 8)) +
    ggtitle(expression(s)) +
    ylim(-0.007, 0.15)+
    geom_segment(aes(x=0, xend = 0.1, y = 0, yend = 0.1), color = "grey50") +
    scale_x_continuous(expand = expansion(0.01))) 

(p4 <- ggplot() +
    geom_point(aes(test_par_plot[, "mu"], Data_LGCP_test$mu_mincon), alpha = 0.2, size = 0.5, stroke = 0) +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 6, unit = "pt"),
          axis.title = element_blank(),
          axis.text = element_text(size = 8),
          plot.title = element_text(hjust = 0.5, size = 8)) +
    ylim(3, 7.005)+
    geom_segment(aes(x=4, xend = 6, y = 4, yend = 6), color = "grey50") +
    scale_x_continuous(expand = expansion(0.01)))

(p5 <- ggplot() +
    geom_point(aes(test_par_plot[, "var"], Data_LGCP_test$var_mincon), alpha = 0.2, size = 0.5, stroke = 0) +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 3, unit = "pt"),
          axis.title = element_blank(),
          axis.text = element_text(size = 8),
          plot.title = element_text(hjust = 0.5, size = 8)) +
    ylim(-0.4, 5)+
    geom_segment(aes(x=0, xend = 4, y = 0, yend = 4), color = "grey50") +
    scale_x_continuous(expand = expansion(0.01)))

(p6 <- ggplot() +
    geom_point(aes(test_par_plot[, "scale"], Data_LGCP_test$scale_mincon), alpha = 0.2, size = 0.5, stroke = 0) +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 10, unit = "pt"),
          axis.title = element_blank(),
          axis.text = element_text(size = 8),
          plot.title = element_text(hjust = 0.5, size = 8)) +
    ylim(-0.007, 0.15)+
    geom_segment(aes(x=0, xend = 0.1, y = 0, yend = 0.1), color = "grey50") +
    scale_x_continuous(expand = expansion(0.01)))

gridExtra::grid.arrange(patchwork::patchworkGrob(p1 + p2 + p3 + p4 + p5 + p6), left = "Estimate", bottom = "True")

error_mu <- estimates_test[, "mu"] - test_par_plot[, "mu"]
error_var <- estimates_test[, "var"] - test_par_plot[, "var"]
error_scale <- estimates_test[, "scale"] - test_par_plot[, "scale"]

error_mu_mincon <- Data_LGCP_test$mu_mincon - test_par_plot[, "mu"]
error_var_mincon <- Data_LGCP_test$var_mincon - test_par_plot[, "var"]
error_scale_mincon <- Data_LGCP_test$scale_mincon - test_par_plot[, "scale"]

p1 <- ggplot() +
  geom_point(aes( test_par_plot[, "var"], error_scale), alpha = 0.2, size = 0.5, stroke = 0) +
  geom_hline(yintercept = 0, color = "grey50") +
  theme_bw() +
  theme(panel.grid = element_blank(),
        plot.margin = margin(r = 3, unit = "pt"),
        plot.title = element_text(hjust = 0.5, size = 8),
        axis.text = element_text(size = 8),
        axis.title = element_text(size = 8)) +
  scale_x_continuous(expand = expansion(0.01)) +
  xlab(expression(sigma^2)) + 
  ylab(expression(hat(s) - s))+
  ylim(-0.1, 0.14)

p2 <- ggplot() +
  geom_point(aes(test_par_plot[, "var"], error_scale_mincon), alpha = 0.2, size = 0.5, stroke = 0) +
  geom_hline(yintercept = 0, color = "grey50") +
  theme_bw() +
  theme(panel.grid = element_blank(),
        plot.margin = margin(r = 3, unit = "pt"),
        plot.title = element_text(hjust = 0.5, size = 8),
        legend.position = "bottom",
        axis.title.y = element_blank(),
        axis.text = element_text(size = 8),
        axis.title.x = element_text(size = 8)) +
  scale_x_continuous(expand = expansion(0.01)) +
  xlab(expression(sigma^2)) + 
  ylab(expression(hat(s) - s)) +
  ylim(-0.1, 0.14)

p1 + p2 + plot_layout(guides = "collect") & theme(legend.position = "bottom")

mu_error_dat <- tibble(true = test_par_plot[, "mu"], error_NNet = error_mu, error_mincon = error_mu_mincon) %>% 
  mutate(true_cut = cut(true, seq(4, 6, length.out = 6), dig.lab = 2)) %>% 
  pivot_longer(error_NNet:error_mincon, names_to = "method", values_to = "error") %>% 
  separate(method, c(NA, "method"), sep = "_")

p1 <- ggplot(mu_error_dat, aes(true_cut, error, fill = method)) +
  geom_boxplot(outlier.shape = 4, outlier.size = 0.5) +
  scale_fill_manual(values = c("mincon" = "grey90", "NNet" = "grey50")) +
  theme_bw() +
  theme(panel.grid = element_blank(),
        plot.margin = margin(),
        legend.position = "none",
        axis.title = element_blank(),
        plot.title = element_text(hjust = 0.5)) +
  geom_hline(yintercept = 0) +
  ggtitle(expression(mu)) +
  scale_x_discrete(breaks = levels(mu_error_dat$true_cut)[c(1,3,5)])

var_error_dat <- tibble(true = test_par_plot[, "var"], error_NNet = error_var, error_mincon = error_var_mincon) %>% 
  mutate(true_cut = cut(true, seq(0, 4, length.out = 6), dig.lab = 2)) %>% 
  pivot_longer(error_NNet:error_mincon, names_to = "method", values_to = "error") %>% 
  separate(method, c(NA, "method"), sep = "_")

p2 <- ggplot(var_error_dat, aes(true_cut, error, fill = method)) +
  geom_boxplot(outlier.shape = 4, outlier.size = 0.5) +
  scale_fill_manual(values = c("mincon" = "grey90", "NNet" = "grey50")) +
  theme_bw() +
  theme(panel.grid = element_blank(),
        plot.margin = margin(),
        legend.position = "none",
        axis.title = element_blank(),
        plot.title = element_text(hjust = 0.5)) +
  geom_hline(yintercept = 0) +
  ggtitle(expression(sigma^2))+
  scale_x_discrete(breaks = levels(var_error_dat$true_cut)[c(1,3,5)])

idx_small_var <- Data_LGCP_test$var < 1
scale_error_dat <- tibble(true = test_par_plot[!idx_small_var, "scale"],
                          error_NNet = error_scale[!idx_small_var],
                          error_mincon = error_scale_mincon[!idx_small_var]) %>% 
  mutate(true_cut = cut(true, seq(0, 0.1, length.out = 6), dig.lab = 2)) %>% 
  pivot_longer(error_NNet:error_mincon, names_to = "method", values_to = "error") %>% 
  separate(method, c(NA, "method"), sep = "_")

p3 <- ggplot(scale_error_dat, aes(true_cut, error, fill = method)) +
  geom_boxplot(outlier.shape = 4, outlier.size = 0.5) +
  scale_fill_manual(values = c("mincon" = "grey90", "NNet" = "grey50")) +
  theme_bw() +
  theme(panel.grid = element_blank(),
        plot.margin = margin(),
        legend.position = "none",
        axis.title = element_blank(),
        plot.title = element_text(hjust = 0.5)) +
  geom_hline(yintercept = 0) +
  ggtitle(expression(s))+
  scale_x_discrete(breaks = levels(scale_error_dat$true_cut)[c(1,3,5)])

gridExtra::grid.arrange(patchwork::patchworkGrob(p1 + p2 + p3), left = "Error", bottom = "True parameter")

######################################################################################################
###################### Simulation study for point patterns with few points ###########################
######################################################################################################
# Prepare training data ----------------------
ntrain <- 10000

mu <- runif(ntrain, 3, 4)
var <- runif(ntrain, 0, 4)
scale <- runif(ntrain, 0.001, 0.1)

LGCP_sims <- pbmcmapply(function(mu, var, scale){
  rLGCP(mu = mu, var = var, scale = scale, saveLambda = FALSE)
}, mu, var, scale, SIMPLIFY = FALSE, mc.cores = 55)

Data_LGCP_few <- tibble(mu = mu, var = var, scale = scale, pp = LGCP_sims) %>% 
  mutate(N = map_dbl(pp, npoints)) %>% 
  mutate(L = pbmclapply(pp, function(ppp){
    L <- Lest(ppp, correction = "best")
    L$iso - L$r
  }, mc.cores = 55)) %>% 
  select(- pp)

## Prepare training input for neural network
m_L <- mean(unlist(Data_LGCP_few$L))
std_L <- sd(unlist(Data_LGCP_few$L))
train_L <- lapply(Data_LGCP_few$L, function(L){(L - m_L) / std_L})
train_L <- array_reshape(train_L, c(nrow(Data_LGCP_few), length(train_L[[1]]), 1))

train_N <- select(Data_LGCP_few, N)
m_N <- apply(train_N, 2, mean)
std_N <- apply(train_N, 2, sd)
train_N <- scale(as.matrix(train_N), center = m_N, scale = std_N)

train_par <- as.matrix(select(Data_LGCP_few, mu:scale))
m_par <- apply(train_par, 2, mean)
std_par <- apply(train_par, 2, sd)
train_par <- scale(train_par, center = m_par, scale = std_par)

# Making test data + minimum contrast estimation ----------------------------
ntest <- 1000

mu <- runif(ntest, 3, 4)
var <- runif(ntest, 0, 4)
scale <- runif(ntest, 0.001, 0.1)

LGCP_sims <- pbmcmapply(function(mu, var, scale){
  rLGCP(mu = mu, var = var, scale = scale, saveLambda = FALSE)
}, mu, var, scale, SIMPLIFY = FALSE, mc.cores = 55)

Data_LGCP_test_few <- tibble(mu = mu, var = var, scale = scale, pp = LGCP_sims) %>% 
  mutate(L = pbmclapply(pp, function(ppp){
    L <- Lest(ppp, correction = "best")
    L$iso - L$r
  }, mc.cores = 55),
  N = map_dbl(pp, npoints)) %>% 
  mutate(mincon = lapply(pp, kppm, clusters = "LGCP"),
         mu_mincon = map_dbl(mincon, "mu"),
         var_mincon = map_dbl(mincon, c("par", "sigma2")),
         scale_mincon = map_dbl(mincon, c("par", "alpha"))) %>% 
  select(- pp, - mincon)

## Prepare test input for neural network
test_L <- lapply(Data_LGCP_test_few$L, function(L){(L - m_L) / std_L})
test_L <- array_reshape(test_L, c(nrow(Data_LGCP_test_few), length(test_L[[1]]), 1))

test_N <- scale(as.matrix(select(Data_LGCP_test_few, N)), center = m_N, scale = std_N)

test_par <- scale(as.matrix(select(Data_LGCP_test_few, mu:scale)), center = m_par, scale = std_par)

# Training neural network ----------------------------
main_input <- layer_input(shape = dim(train_L)[-1], name = 'main_input')

conv_out <- main_input %>%
  layer_conv_1d(filters = 64, kernel_size = 7, activation = "relu",
                input_shape = dim(train_L)[-1]) %>%
  layer_max_pooling_1d(pool_size = 5) %>%
  layer_conv_1d(filters = 64, kernel_size = 7, activation = "relu") %>%
  layer_max_pooling_1d(pool_size = 5) %>%
  layer_conv_1d(filters = 64, kernel_size = 7, activation = "relu") %>%
  layer_flatten()

auxiliary_input <- layer_input(shape = c(1), name = 'aux_input')

main_output <- layer_concatenate(c(conv_out, auxiliary_input)) %>%
  layer_dense(units = 64, activation = "relu") %>%
  layer_dense(units = 32, activation = "relu") %>%
  layer_dense(units = ncol(train_par), activation = "linear", name = "main_output")

model <- keras_model(
  inputs = c(main_input, auxiliary_input),
  outputs = c(main_output)
)

model %>% compile(
  loss = "mse",
  optimizer = "adam")

model %>% fit(
  list(train_L, train_N), train_par,
  epochs = 20, batch_size = 100,
  validation_data = list(list(test_L, test_N), test_par))

# Estimated parameters for LGCP processes fitted to point patterns in the test set -------------------------
estimates_test <- predict(model, list(test_L, test_N)) %>%
  sweep(2, std_par, "*") %>%
  sweep(2, m_par, "+")
colnames(estimates_test) <- colnames(test_par)

# Plots ---------------------------------------------------
test_par_plot <- as.matrix(select(Data_LGCP_test_few, mu:scale))

error_mu <- estimates_test[, "mu"] - test_par_plot[, "mu"]
error_var <- estimates_test[, "var"] - test_par_plot[, "var"]
error_scale <- estimates_test[, "scale"] - test_par_plot[, "scale"]

error_mu_mincon <- Data_LGCP_test_few$mu_mincon - test_par_plot[, "mu"]
error_var_mincon <- Data_LGCP_test_few$var_mincon - test_par_plot[, "var"]
error_scale_mincon <- Data_LGCP_test_few$scale_mincon - test_par_plot[, "scale"]

N_test <- Data_LGCP_test_few$N

(p1 <- ggplot() +
    geom_point(aes(N_test, error_mu), alpha = 0.3, stroke = 0, size = 0.5) +
    geom_hline(yintercept = 0, color = "grey50") +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 8, unit = "pt"),
          plot.title = element_text(hjust = 0.5, size = 8),
          axis.title = element_blank(),
          axis.text = element_text(size = 8)) +
    scale_x_continuous(expand = expansion(0.01)) +
    xlab("Number of points") + 
    ggtitle(expression(mu)) +
    coord_cartesian(xlim = c(min(N_test),200)) +
    ylim(-2,1.5))

(p2 <- ggplot() +
    geom_point(aes(N_test, error_var), alpha = 0.3, stroke = 0, size = 0.5) +
    geom_hline(yintercept = 0, color = "grey50") +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 8, unit = "pt"),
          plot.title = element_text(hjust = 0.5, size = 8),
          axis.title = element_blank(),
          axis.text = element_text(size = 8)) +
    scale_x_continuous(expand = expansion(0.01)) +
    xlab("Number of points") + 
    ggtitle(expression(sigma^2)) +
    coord_cartesian(xlim = c(min(N_test),200)) +
    ylim(-2,2))

(p3 <- ggplot() +
    geom_point(aes(N_test, error_scale), alpha = 0.3, stroke = 0, size = 0.5) +
    geom_hline(yintercept = 0, color = "grey50") +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 8, unit = "pt"),
          plot.title = element_text(hjust = 0.5, size = 8),
          axis.title = element_blank(),
          axis.text = element_text(size = 8)) +
    scale_x_continuous(expand = expansion(0.01)) +
    xlab("Number of points") + 
    ggtitle(expression(s)) +
    coord_cartesian(xlim = c(min(N_test),200)) +
    ylim(-0.08, 0.08))

(p4 <- ggplot() +
    geom_point(aes(N_test, error_mu_mincon), alpha = 0.3, stroke = 0, size = 0.5) +
    geom_hline(yintercept = 0, color = "grey50") +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 3, unit = "pt"),
          plot.title = element_text(hjust = 0.5, size = 8),
          axis.title = element_blank(),
          axis.text = element_text(size = 8)) +
    scale_x_continuous(expand = expansion(0.01)) +
    xlab("Number of points") + 
    ylab(expression(hat(mu) - mu)) +
    coord_cartesian(xlim = c(min(N_test),200)) +
    ylim(-2,1.5))

(p5 <- ggplot() +
    geom_point(aes(N_test, error_var_mincon), alpha = 0.3, stroke = 0, size = 0.5) +
    geom_hline(yintercept = 0, color = "grey50") +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 3, unit = "pt"),
          plot.title = element_text(hjust = 0.5, size = 8),
          axis.title = element_blank(),
          axis.text = element_text(size = 8)) +
    scale_x_continuous(expand = expansion(0.01)) +
    xlab("Number of points") + 
    coord_cartesian(xlim = c(min(N_test),200)) +
    ylim(-2,2))

(p6 <- ggplot() +
    geom_point(aes(N_test, error_scale_mincon), alpha = 0.3, stroke = 0, size = 0.5) +
    geom_hline(yintercept = 0, color = "grey50") +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 3, unit = "pt"),
          plot.title = element_text(hjust = 0.5, size = 8),
          axis.title = element_blank(),
          axis.text = element_text(size = 8)) +
    scale_x_continuous(expand = expansion(0.01)) +
    xlab("Number of points") + 
    coord_cartesian(xlim = c(min(N_test),200)) +
    ylim(-0.08, 0.08))

result <- p1 + p2 + p3 + p4 + p5 + p6 + plot_layout(ncol = 3, byrow = TRUE)
gt <- patchwork::patchworkGrob(result)
left <- grid::textGrob("Error", rot = 90, gp = gpar(fontsize = 8))
bottom <- grid::textGrob("Number of points", gp = gpar(fontsize = 8))
gridExtra::grid.arrange(gt, left = left, bottom = bottom)



==> anc/simulation_study_LGCP_Strauss.R <==
# Loading packages -------------------
# In order to install keras, first run install.packages("keras") and then install_keras().  

library(spatstat)
library(pbmcapply)
library(patchwork)
library(keras)
library(tidyverse)
library(abcrf)

ncores <- ifelse(detectCores() == 1, 1, detectCores() - 1)
# Function for simulating LGCP-Strauss processes -------------------
rLGCPStrauss <- function(mu, cov_param, gamma, R, cov_model = "exp", X0 = ppp(), save_lambda = TRUE, ...){
  # Simulating realisaion of first order term
  Lambda <- attr(rLGCP(model = cov_model, mu = mu, param = cov_param, win = X0$window), "Lambda")
  
  # Simulating Strauss conditional on realisation
  model <- list(cif = "strauss", par = list(beta = 1, gamma = gamma, r = R), w = X0$window,
                trend = Lambda)
  X  <- rmh(model = model, start = list(x.start = X0), verbose = FALSE, p = 0, ...)
  
  if(save_lambda){
    return(list(pp = as.ppp(X), lambda = Lambda))
  } else {
    return(as.ppp(X))
  }
}

# Make training data ----------------------------------
ntrain <- 40000
mu <- runif(ntrain, 4.5, 6)
var <- runif(ntrain, 0, 4)
scale <- runif(ntrain, 0.001, 0.1)
gamma <- runif(ntrain, 0, 1)
R <- runif(ntrain, 0, 0.05)

LGCPStrauss_sims <- pbmcmapply(function(mu, var, scale, gamma, R){
  rLGCPStrauss(mu = mu, list(var = var, scale = scale), gamma = gamma, R = R,
               save_lambda = FALSE, nrep = 200000)
}, mu, var, scale, gamma, R, SIMPLIFY = FALSE, mc.cores = ncores)

Data_LGCPStrauss <- tibble(mu = mu, var = var, scale = scale, gamma = gamma, R = R, pp = LGCPStrauss_sims) %>% 
  mutate(L = pbmclapply(pp, function(ppp){
    L <- Lest(ppp, correction = "best")
    L$iso - L$r
  }, mc.cores = ncores),
  N = map_dbl(pp, npoints)) %>% 
  select(- pp)

## Prepare training innput for neural network
  m_L <- mean(unlist(Data_LGCPStrauss$L))
  std_L <- sd(unlist(Data_LGCPStrauss$L))
  train_L <- lapply(Data_LGCPStrauss$L, function(L){(L - m_L) / std_L})
  train_L <- array_reshape(train_L, c(nrow(Data_LGCPStrauss), length(train_L[[1]]), 1))
  
  train_N <- select(Data_LGCPStrauss, N)
  m_N <- apply(train_N, 2, mean)
  std_N <- apply(train_N, 2, sd)
  train_N <- scale(as.matrix(train_N), center = m_N, scale = std_N)
  
  train_par <- as.matrix(select(Data_LGCPStrauss, mu:R))
  m_par <- apply(train_par, 2, mean)
  std_par <- apply(train_par, 2, sd)
  train_par <- scale(train_par, center = m_par, scale = std_par)
  
# Make test data ----------------------------------------------------
  ntest <- 5000
  
  mu <- runif(ntest, 4.5, 6)
  var <- runif(ntest, 0, 4)
  scale <- runif(ntest, 0.001, 0.1)
  gamma <- runif( ntest, 0, 1)
  R <- runif(ntest, 0, 0.05)
  
  LGCPStrauss_sims <- pbmcmapply(function(mu, var, scale, gamma, R){
    rLGCPStrauss(mu = mu, list(var = var, scale = scale), gamma = gamma, R = R,
                 save_lambda = FALSE, nrep = 200000)
  }, mu, var, scale, gamma, R, SIMPLIFY = FALSE, mc.cores = ncores)
  
  Data_LGCPStrauss_test2 <- tibble(mu = mu, var = var, scale = scale, gamma = gamma, R = R, pp = LGCPStrauss_sims) %>% 
    mutate(L = pbmclapply(pp, function(ppp){
      L <- Lest(ppp, correction = "best")
      L$iso - L$r
    }, mc.cores = ncores),
    N = map_dbl(pp, npoints)) %>% 
    select(- pp)
  
  ## Prepare test input for neural network
  test_L <- lapply(Data_LGCPStrauss_test2$L, function(L){(L - m_L) / std_L})
  test_L <- array_reshape(test_L, c(nrow(Data_LGCPStrauss_test2), length(test_L[[1]]), 1))
  
  test_N <- scale(as.matrix(select(Data_LGCPStrauss_test2, N)), center = m_N, scale = std_N)
  
  test_par <- scale(as.matrix(select(Data_LGCPStrauss_test2, mu:R)), center = m_par, scale = std_par)
  
# Training neural network -------------------------------
  main_input <- layer_input(shape = dim(train_L)[-1], name = 'main_input')
  
  conv_out <- main_input %>%
    layer_conv_1d(filters = 64, kernel_size = 7, activation = "relu",
                  input_shape = dim(train_L)[-1]) %>%
    layer_max_pooling_1d(pool_size = 5) %>%
    layer_conv_1d(filters = 64, kernel_size = 7, activation = "relu") %>%
    layer_max_pooling_1d(pool_size = 5) %>%
    layer_conv_1d(filters = 64, kernel_size = 7, activation = "relu") %>%
    layer_flatten()
  
  auxiliary_input <- layer_input(shape = c(1), name = 'aux_input')
  
  main_output <- layer_concatenate(c(conv_out, auxiliary_input)) %>%
    layer_dense(units = 64, activation = "relu") %>%
    layer_dense(units = 32, activation = "relu") %>%
    layer_dense(units = ncol(train_par), activation = "linear", name = "main_output")
  
  model <- keras_model(
    inputs = c(main_input, auxiliary_input),
    outputs = c(main_output)
  )
  
  model %>% compile(
    loss = "mse",
    optimizer = "adam")
  
  model %>% fit(
    list(train_L, train_N), train_par,
    epochs = 20, batch_size = 100,
    validation_data = list(list(test_L, test_N), test_par))

# Estimated parameters for LGCP-Strauss processes fitted to point patterns in the test set -------------------------
  estimates_test <- predict(model, list(test_L, test_N)) %>%
    sweep(2, std_par, "*") %>%
    sweep(2, m_par, "+")
  colnames(estimates_test) <- colnames(test_par)
  
# ABC via random forests ------------------------
  ## Prepare training input
  m_L <- mean(unlist(Data_LGCPStrauss$L))
  std_L <- sd(unlist(Data_LGCPStrauss$L))
  train_L <- lapply(Data_LGCPStrauss$L, function(L){(L - m_L) / std_L})
  train_L <- array_reshape(train_L, c(nrow(Data_LGCPStrauss), length(train_L[[1]])))
  
  train_N <- select(Data_LGCPStrauss, N)
  m_N <- apply(train_N, 2, mean)
  std_N <- apply(train_N, 2, sd)
  train_N <- scale(as.matrix(train_N), center = m_N, scale = std_N)
  
  train_par <- as.matrix(select(Data_LGCPStrauss,mu:R))
  m_par <- apply(train_par, 2, mean)
  std_par <- apply(train_par, 2, sd)
  train_par <- scale(train_par, center = m_par, scale = std_par)
  
  mu_train <- as.data.frame(cbind(train_par[, "mu", drop = FALSE], train_N, train_L))
  var_train <- as.data.frame(cbind(train_par[, "var", drop = FALSE], train_N, train_L))
  scale_train <- as.data.frame(cbind(train_par[, "scale", drop = FALSE], train_N, train_L))
  gamma_train <- as.data.frame(cbind(train_par[, "gamma", drop = FALSE], train_N, train_L))
  R_train <- as.data.frame(cbind(train_par[, "R", drop = FALSE], train_N, train_L))
  
  ## Prepare test input
  test_L <- lapply(Data_LGCPStrauss_test2$L, function(L){(L - m_L) / std_L})
  test_L <- array_reshape(test_L, c(nrow(Data_LGCPStrauss_test2), length(test_L[[1]])))
  
  test_N <- scale(as.matrix(select(Data_LGCPStrauss_test2, N)), center = m_N, scale = std_N)
  
  test_par <- scale(as.matrix(select(Data_LGCPStrauss_test2, mu:R)), center = m_par, scale = std_par)
  
  test_set <- as.data.frame(cbind(test_par[, "mu", drop = FALSE], test_N, test_L))[, -1]
  
  # Create ABC random forest objects
  ABC_mu <- regAbcrf(mu ~ ., mu_train, paral = TRUE)
  ABC_var <- regAbcrf(var ~ ., var_train, paral = TRUE)
  ABC_scale <- regAbcrf(scale ~ ., scale_train, paral = TRUE)
  ABC_gamma <- regAbcrf(gamma ~ ., gamma_train, paral = TRUE)
  ABC_R <- regAbcrf(R ~ ., R_train, paral = TRUE)
  
  # Posterior means 
  mu_pred <- predict(ABC_mu, test_set, mu_train, paral = TRUE)
  mu_est <- mu_pred$expectation
  mu_est_plot <- mu_est * std_par[1] + m_par[1]
  
  var_pred <- predict(ABC_var, test_set, var_train, paral = TRUE)
  var_est <- var_pred$expectation
  var_est_plot <- var_est * std_par[2] + m_par[2]
  
  scale_pred <- predict(ABC_scale, test_set, scale_train, paral = TRUE)
  scale_est <- scale_pred$expectation
  scale_est_plot <- scale_est * std_par[3] + m_par[3]
  
  gamma_pred <- predict(ABC_gamma, test_set, gamma_train, paral = TRUE)
  gamma_est <- gamma_pred$expectation
  gamma_est_plot <- gamma_est * std_par[4] + m_par[4]
  
  R_pred <- predict(ABC_R, test_set, R_train, paral = TRUE)
  R_est <- R_pred$expectation
  R_est_plot <- R_est * std_par[5] + m_par[5]
  
# Plots -----------------------------------
  test_par_plot <- test_par %>% 
    sweep(2, std_par, "*") %>% 
    sweep(2, m_par, "+")

# Neural network approach
  (p1 <- ggplot() +
      geom_point(aes(test_par_plot[, "mu"], estimates_test[, "mu"]), alpha = 0.2, size = 0.5, stroke = 0) +
      geom_abline(slope = 1, intercept = 0, color = "grey50") +
      theme_bw() +
      theme(panel.grid = element_blank(),
            plot.margin = margin(r = 10, unit = "pt"),
            axis.title = element_blank(),
            axis.text = element_text(size = 8),
            plot.title = element_text(hjust = 0.5, size = 8)) +
      ggtitle(expression(mu)) +
      ylim(4.4, 6.1) +
      scale_x_continuous(expand = expansion(0.01)))
  
  (p2 <- ggplot() +
      geom_point(aes(test_par_plot[, "var"], estimates_test[, "var"]), alpha = 0.2, size = 0.5, stroke = 0) +
      geom_abline(slope = 1, intercept = 0, color = "grey50") +
      theme_bw() +
      theme(panel.grid = element_blank(),
            plot.margin = margin(r = 3, unit = "pt"),
            axis.title = element_blank(),
            axis.text = element_text(size = 8),
            plot.title = element_text(hjust = 0.5, size = 8)) +
      ggtitle(expression(sigma^2))+
      ylim(-0.33, 4.2)+
      scale_x_continuous(expand = expansion(0.01)))
  
  (p3 <- ggplot() +
      geom_point(aes(test_par_plot[,"scale"], estimates_test[, "scale"]), alpha = 0.2, size = 0.5, stroke = 0) +
      geom_abline(slope = 1, intercept = 0, color = "grey50") +
      theme_bw() +
      theme(panel.grid = element_blank(),
            plot.margin = margin(r = 10, unit = "pt"),
            axis.title = element_blank(),
            axis.text = element_text(size = 8),
            plot.title = element_text(hjust = 0.5, size = 12)) +
      ggtitle(expression(s))+
      ylim(-0.0005, 0.108)+
      scale_x_continuous(expand = expansion(0.01))) 
  
  (p4 <- ggplot() +
      geom_point(aes(test_par_plot[, "gamma"], estimates_test[, "gamma"]), alpha = 0.2, size = 0.5, stroke = 0) +
      geom_abline(slope = 1, intercept = 0, color = "grey50") +
      theme_bw() +
      theme(panel.grid = element_blank(),
            plot.margin = margin(r = 3, t = 12, unit = "pt"),
            axis.title = element_blank(),
            axis.text = element_text(size = 8),
            plot.title = element_text(hjust = 0.5, size = 8)) +
      ggtitle(expression(gamma))+
      ylim(-0.084, 1)+
      scale_x_continuous(expand = expansion(0.01)))
  
  (p5 <- ggplot() +
      geom_point(aes(test_par_plot[, "R"], estimates_test[, "R"]), alpha = 0.2, size = 0.5, stroke = 0) +
      geom_abline(slope = 1, intercept = 0, color = "grey50") +
      theme_bw() +
      theme(panel.grid = element_blank(),
            plot.margin = margin(r = 3, unit = "pt"),
            axis.title = element_blank(),
            axis.text = element_text(size = 8),
            plot.title = element_text(hjust = 0.5, size = 8)) +
      ggtitle(expression(R))+
      ylim(-0.023, 0.057)+
      scale_x_continuous(expand = expansion(0.01)))
 
gridExtra::grid.arrange(patchwork::patchworkGrob(p1 + p2 + p3 + p4 + p5), left = "Estimate", bottom = "True")

# ABC
(p1 <- ggplot() +
    geom_point(aes(test_par_plot[, "mu"], mu_est_plot), alpha = 0.2, size = 0.5, stroke = 0) +
    geom_abline(slope = 1, intercept = 0, color = "grey50") +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 10, unit = "pt"),
          axis.title = element_blank(),
          axis.text = element_text(size = 8),
          plot.title = element_text(hjust = 0.5, size = 8)) +
    ggtitle(expression(mu)) +
    ylim(4.4, 6.1) +
    scale_x_continuous(expand = expansion(0.01)))

(p2 <- ggplot() +
    geom_point(aes(test_par_plot[, "var"], var_est_plot), alpha = 0.2, size = 0.5, stroke = 0) +
    geom_abline(slope = 1, intercept = 0, color = "grey50") +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 3, unit = "pt"),
          axis.title = element_blank(),
          axis.text = element_text(size = 8),
          plot.title = element_text(hjust = 0.5, size = 8)) +
    ggtitle(expression(sigma^2))+
    ylim(-0.33, 4.2)+
    scale_x_continuous(expand = expansion(0.01)))

(p3 <- ggplot() +
    geom_point(aes(test_par_plot[,"scale"], scale_est_plot), alpha = 0.2, size = 0.5, stroke = 0) +
    geom_abline(slope = 1, intercept = 0, color = "grey50") +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 10, unit = "pt"),
          axis.title = element_blank(),
          axis.text = element_text(size = 8),
          plot.title = element_text(hjust = 0.5, size = 8)) +
    ggtitle(expression(s))+
    ylim(-0.0005, 0.108)+
    scale_x_continuous(expand = expansion(0.01))) 

(p4 <- ggplot() +
    geom_point(aes(test_par_plot[, "gamma"], gamma_est_plot), alpha = 0.2, size = 0.5, stroke = 0) +
    geom_abline(slope = 1, intercept = 0, color = "grey50") +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 3, t = 12, unit = "pt"),
          axis.title = element_blank(),
          axis.text = element_text(size = 8),
          plot.title = element_text(hjust = 0.5, size = 8)) +
    ggtitle(expression(gamma))+
    ylim(-0.084, 1)+
    scale_x_continuous(expand = expansion(0.01)))

(p5 <- ggplot() +
    geom_point(aes(test_par_plot[, "R"], R_est_plot), alpha = 0.2, size = 0.5, stroke = 0) +
    geom_abline(slope = 1, intercept = 0, color = "grey50") +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 3, unit = "pt"),
          axis.title = element_blank(),
          axis.text = element_text(size = 8),
          plot.title = element_text(hjust = 0.5, size = 12)) +
    ggtitle(expression(R))+
    ylim(-0.023, 0.057)+
    scale_x_continuous(expand = expansion(0.01)))

gridExtra::grid.arrange(patchwork::patchworkGrob(p1 + p2 + p3 + p4 + p5), left = "Estimate", bottom = "True")

# Boxplots of errors
error_mu <- estimates_test[, "mu"] - test_par_plot[, "mu"]
error_var <- estimates_test[, "var"] - test_par_plot[, "var"]
error_scale <- estimates_test[, "scale"] - test_par_plot[, "scale"]
error_gamma <- estimates_test[, "gamma"] - test_par_plot[, "gamma"]
error_R <- estimates_test[, "R"] - test_par_plot[, "R"]

error_mu_ABC <- mu_est_plot - test_par_plot[, "mu"]
error_var_ABC <-  var_est_plot - test_par_plot[, "var"]
error_scale_ABC <-  scale_est_plot - test_par_plot[, "scale"]
error_gamma_ABC <-  gamma_est_plot - test_par_plot[, "gamma"]
error_R_ABC <-  R_est_plot - test_par_plot[, "R"]

mu_error_dat <- tibble(true = test_par_plot[, "mu"],
                       error_NNet = error_mu, error_ABC = error_mu_ABC) %>% 
  mutate(true_cut = cut(true, seq(4.5, 6, length.out = 6), dig.lab = 2)) %>% 
  pivot_longer(error_NNet:error_ABC, names_to = "method", values_to = "error") %>% 
  separate(method, c(NA, "method"), sep = "_")

p1 <- ggplot(mu_error_dat, aes(true_cut, error, fill = method)) +
  geom_boxplot(outlier.shape = 4, outlier.size = 0.5) +
  scale_fill_manual(values = c("ABC" = "grey90", "NNet" = "grey50")) +
  theme_bw() +
  theme(panel.grid = element_blank(),
        plot.margin = margin(),
        legend.position = "none",
        axis.title = element_blank(),
        plot.title = element_text(hjust = 0.5)) +
  geom_hline(yintercept = 0) +
  ggtitle(expression(mu)) +
  scale_x_discrete(breaks = levels(mu_error_dat$true_cut)[c(1,3,5)])

var_error_dat <- tibble(true = test_par_plot[, "var"],
                        error_NNet = error_var, error_ABC = error_var_ABC) %>% 
  mutate(true_cut = cut(true, seq(0, 4, length.out = 6), dig.lab = 2)) %>% 
  pivot_longer(error_NNet:error_ABC, names_to = "method", values_to = "error") %>% 
  separate(method, c(NA, "method"), sep = "_")

p2 <- ggplot(var_error_dat, aes(true_cut, error, fill = method)) +
  geom_boxplot(outlier.shape = 4, outlier.size = 0.5) +
  scale_fill_manual(values = c("ABC" = "grey90", "NNet" = "grey50")) +
  theme_bw() +
  theme(panel.grid = element_blank(),
        plot.margin = margin(),
        legend.position = "none",
        axis.title = element_blank(),
        plot.title = element_text(hjust = 0.5)) +
  geom_hline(yintercept = 0) +
  ggtitle(expression(sigma^2))+
  scale_x_discrete(breaks = levels(var_error_dat$true_cut)[c(1,3,5)])

idx_small_var <- Data_LGCPStrauss_test2$var < 1
scale_error_dat <- tibble(true = test_par_plot[!idx_small_var, "scale"],
                          error_NNet = error_scale[!idx_small_var],
                          error_ABC = error_scale_ABC[!idx_small_var]) %>% 
  mutate(true_cut = cut(true, seq(0, 0.1, length.out = 6), dig.lab = 2)) %>% 
  pivot_longer(error_NNet:error_ABC, names_to = "method", values_to = "error") %>% 
  separate(method, c(NA, "method"), sep = "_")

p3 <- ggplot(scale_error_dat, aes(true_cut, error, fill = method)) +
  geom_boxplot(outlier.shape = 4, outlier.size = 0.5) +
  scale_fill_manual(values = c("ABC" = "grey90", "NNet" = "grey50")) +
  theme_bw() +
  theme(panel.grid = element_blank(),
        plot.margin = margin(),
        legend.position = "none",
        axis.title = element_blank(),
        plot.title = element_text(hjust = 0.5)) +
  geom_hline(yintercept = 0) +
  ggtitle(expression(s))+
  scale_x_discrete(breaks = levels(scale_error_dat$true_cut)[c(1,3,5)])

idx_small_R <- test_par_plot[, "R"] < 0.01
gamma_error_dat <- tibble(true = test_par_plot[!idx_small_R, "gamma"],
                          error_NNet = error_gamma[!idx_small_R],
                          error_ABC = error_gamma_ABC[!idx_small_R]) %>% 
  mutate(true_cut = cut(true, seq(0, 1, length.out = 6), dig.lab = 2)) %>% 
  pivot_longer(error_NNet:error_ABC, names_to = "method", values_to = "error") %>% 
  separate(method, c(NA, "method"), sep = "_")

p4 <- ggplot(gamma_error_dat, aes(true_cut, error, fill = method)) +
  geom_boxplot(outlier.shape = 4, outlier.size = 0.5) +
  scale_fill_manual(values = c("ABC" = "grey90", "NNet" = "grey50")) +
  theme_bw() +
  theme(panel.grid = element_blank(),
        plot.margin = margin(r = 12, unit = "pt"),
        legend.position = "none",
        axis.title = element_blank(),
        plot.title = element_text(hjust = 0.5),
        axis.text = element_text(size = 7)) +
  geom_hline(yintercept = 0) +
  ggtitle(expression(gamma))+
  scale_x_discrete(breaks = levels(gamma_error_dat$true_cut)[c(1,3,5)])

idx_large_gamma <- test_par_plot[, "gamma"] > 0.7
R_error_dat <- tibble(true = test_par_plot[!idx_large_gamma, "R"],
                      error_NNet = error_R[!idx_large_gamma],
                      error_ABC = error_R_ABC[!idx_large_gamma]) %>% 
  mutate(true_cut = cut(true, seq(0, 0.05, length.out = 6), dig.lab = 2)) %>% 
  pivot_longer(error_NNet:error_ABC, names_to = "method", values_to = "error") %>% 
  separate(method, c(NA, "method"), sep = "_")

p5 <- ggplot(R_error_dat, aes(true_cut, error, fill = method)) +
  geom_boxplot(outlier.shape = 4, outlier.size = 0.5) +
  scale_fill_manual(values = c("ABC" = "grey90", "NNet" = "grey50")) +
  theme_bw() +
  theme(panel.grid = element_blank(),
        plot.margin = margin(r = 12, unit = "pt"),
        legend.position = "none",
        axis.title = element_blank(),
        plot.title = element_text(hjust = 0.5),
        axis.text = element_text(size = 7)) +
  geom_hline(yintercept = 0) +
  ggtitle(expression(R))+
  scale_x_discrete(breaks = levels(R_error_dat$true_cut)[c(1,3,5)])

gridExtra::grid.arrange(patchwork::patchworkGrob(p1 + p2 + p3 + p4 + p5), left = "Error", bottom = "True parameter")


==> anc/simulation_study_Strauss.R <==
# Loading packages -------------------
# In order to install keras, first run install.packages("keras") and then install_keras().  
library(spatstat)
library(pbmcapply)
library(patchwork)
library(keras)
library(tidyverse)

ncores <- ifelse(detectCores() == 1, 1, detectCores() - 1)

# Function for simulating Strauss processes --------------------------------------
rStrauss_rmh <- function(beta, gamma, R, W = owin(), ...){
  model <- list(cif = "strauss", par = list(beta = beta, gamma = gamma, r = R), w = W)
  X  <- rmh(model = model, start = list(n.start = 0), verbose = FALSE, p = 0, ...)
  as.ppp(X)
}

# Prepare training data ----------------------------------
ntrain <- 5000

beta <- runif(ntrain, 200, 900)
gamma <- runif(ntrain, 0, 1)
R <- runif(ntrain, 0, 0.05)

Strauss_sims <- pbmcmapply(function(beta, gamma, R){
  rStrauss_rmh(beta = beta, gamma = gamma, R = R, nrep = 100000)
}, beta, gamma, R, SIMPLIFY = FALSE, mc.cores = ncores)

Data_Strauss <- tibble(beta = beta, gamma = gamma, R = R, pp = Strauss_sims) %>% 
  mutate(L = pbmclapply(pp, function(ppp){
    L <- Lest(ppp, correction = "best")
    L$iso - L$r
  }, mc.cores = ncores),
  N = map_dbl(pp, npoints)) %>% 
  select(- pp)

## Prepare training input for neural network
m_L <- mean(unlist(Data_Strauss$L))
std_L <- sd(unlist(Data_Strauss$L))
train_L <- lapply(Data_Strauss$L, function(L){(L - m_L) / std_L})
train_L <- array_reshape(train_L, c(nrow(Data_Strauss), length(train_L[[1]]), 1))

train_N <- select(Data_Strauss, N)
m_N <- apply(train_N, 2, mean)
std_N <- apply(train_N, 2, sd)
train_N <- scale(as.matrix(train_N), center = m_N, scale = std_N)

train_par <- as.matrix(select(Data_Strauss,beta:R))
m_par <- apply(train_par, 2, mean)
std_par <- apply(train_par, 2, sd)
train_par <- scale(train_par, center = m_par, scale = std_par)

# Making test data + profile maximum pseudo likelihood estimation ----------------------------------------------------
ntest <- 5000

beta <- runif(ntest, 200, 900)
gamma <- runif( ntest, 0, 1)
R <- runif(ntest, 0, 0.05)

Strauss_sims <- pbmcmapply(function(beta, gamma, R){
  rStrauss_rmh(beta = beta, gamma = gamma, R = R, nrep = 100000)
}, beta, gamma, R, SIMPLIFY = FALSE, mc.cores = ncores)

rr <- data.frame(r = seq(0.001, 0.05, by = 0.001))

Data_Strauss_test <- tibble(beta = beta, gamma = gamma, R = R, pp = Strauss_sims) %>% 
  mutate(L = pbmclapply(pp, function(ppp){
    L <- Lest(ppp, correction = "best")
    L$iso - L$r
  }, mc.cores = ncores),
  N = map_dbl(pp, npoints)) %>% 
  mutate(MPLE = pbmclapply(pp, function(pp){
    ps <- profilepl(rr, Strauss, pp, emend = TRUE)
    f <- ps$fit
    mu <- f$coef[1]
    gamma <- ifelse(is.na(f$coef[2]), 1, exp(f$coef[2]))
    R <- rr[ps$iopt, ]
    list("beta" = exp(mu), "gamma" = gamma, "R" = R)
  }, mc.cores = ncores),
  beta_MPLE = map_dbl(MPLE, "beta"),
  gamma_MPLE = map_dbl(MPLE, "gamma"),
  R_MPLE = map_dbl(MPLE, "R")) %>%
  select(- MPLE) %>% 
  select(- pp)

## Prepare test input for neural network
test_L <- lapply(Data_Strauss_test$L, function(L){(L - m_L) / std_L})
test_L <- array_reshape(test_L, c(nrow(Data_Strauss_test), length(test_L[[1]]), 1))

test_N <- scale(as.matrix(select(Data_Strauss_test, N)), center = m_N, scale = std_N)

test_par <- scale(as.matrix(select(Data_Strauss_test, beta:R)), center = m_par, scale = std_par)

# Training neural network -------------------------------
main_input <- layer_input(shape = dim(train_L)[-1], name = 'main_input')

conv_out <- main_input %>%
  layer_conv_1d(filters = 64, kernel_size = 7, activation = "relu",
                input_shape = dim(train_L)[-1]) %>%
  layer_max_pooling_1d(pool_size = 5) %>%
  layer_conv_1d(filters = 64, kernel_size = 7, activation = "relu") %>%
  layer_max_pooling_1d(pool_size = 5) %>%
  layer_conv_1d(filters = 64, kernel_size = 7, activation = "relu") %>%
  layer_flatten()

auxiliary_input <- layer_input(shape = c(1), name = 'aux_input')

main_output <- layer_concatenate(c(conv_out, auxiliary_input)) %>%
  layer_dense(units = 64, activation = "relu") %>%
  layer_dense(units = 32, activation = "relu") %>%
  layer_dense(units = ncol(train_par), activation = "linear", name = "main_output")

model <- keras_model(
  inputs = c(main_input, auxiliary_input),
  outputs = c(main_output)
)

model %>% compile(
  loss = "mse",
  optimizer = "adam")

model %>% fit(
  list(train_L, train_N), train_par,
  epochs = 20, batch_size = 100,
  validation_data = list(list(test_L, test_N), test_par))

# Estimated parameters for Strauss processes fitted to point patterns in the test set -------------------------
estimates_test <- predict(model, list(test_L, test_N)) %>%
  sweep(2, std_par, "*") %>%
  sweep(2, m_par, "+")
colnames(estimates_test) <- colnames(test_par)

# Plots ------------------------------------------------
test_par_plot <- as.matrix(select(Data_Strauss_test, beta:R))

(p1 <- ggplot() +
    geom_point(aes(test_par_plot[, "beta"], estimates_test[, "beta"]), alpha = 0.2, size = 0.5, stroke = 0) +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 3, unit = "pt"),
          axis.title = element_blank(),
          axis.text = element_text(size = 8),
          plot.title = element_text(hjust = 0.5, size = 8)) +
    ggtitle(expression(beta)) +
    ylim(139.6, 1301.06)+
    geom_segment(aes(x=200, xend = 900, y = 200, yend = 900), color = "grey50") +
    scale_x_continuous(expand = expansion(0.01)))

(p2 <- ggplot() +
    geom_point(aes(test_par_plot[, "gamma"], estimates_test[, "gamma"]), alpha = 0.2, size = 0.5, stroke = 0) +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 3, unit = "pt"),
          axis.title = element_blank(),
          axis.text = element_text(size = 8),
          plot.title = element_text(hjust = 0.5, size = 8)) +
    ylim(-0.15, 1) +
    ggtitle(expression(gamma)) +
    geom_segment(aes(x=0, xend = 1, y = 0, yend = 1), color = "grey50") +
    scale_x_continuous(expand = expansion(0.01)))

(p3 <- ggplot() +
    geom_point(aes(test_par_plot[, "R"], estimates_test[, "R"]), alpha = 0.2, size = 0.5, stroke = 0) +
    geom_segment(aes(x=0, xend = 0.05, y = 0, yend = 0.05), color = "grey50") +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 3, unit = "pt"),
          axis.title = element_blank(),
          axis.text = element_text(size = 8),
          plot.title = element_text(hjust = 0.5, size = 8)) +
    ggtitle(expression(R)) +
    ylim(0, 0.057) +
    scale_x_continuous(expand = expansion(0.01)))

(p4 <- ggplot() +
    geom_point(aes(test_par_plot[, "beta"], Data_Strauss_test$beta_MPLE), alpha = 0.2, size = 0.5, stroke = 0) +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 3, t = 5, unit = "pt"),
          axis.title = element_blank(),
          axis.text = element_text(size = 8),
          plot.title = element_text(hjust = 0.5, size = 8)) +
    ylim(139.6, 1301.06)+
    geom_segment(aes(x=200, xend = 900, y = 200, yend = 900), color = "grey50") +
    scale_x_continuous(expand = expansion(0.01)))

(p5 <- ggplot() +
    geom_point(aes(test_par_plot[, "gamma"], Data_Strauss_test$gamma_MPLE), alpha = 0.2, size = 0.5, stroke = 0) +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 3, t = 5, unit = "pt"),
          axis.title = element_blank(),
          axis.text = element_text(size = 8),
          plot.title = element_text(hjust = 0.5, size = 8)) +
    ylim(-0.15, 1)+
    geom_segment(aes(x=0, xend = 1, y = 0, yend = 1), color = "grey50") +
    scale_x_continuous(expand = expansion(0.01)))

(p6 <- ggplot() +
    geom_point(aes(test_par_plot[, "R"], Data_Strauss_test$R_MPLE), alpha = 0.2, size = 0.5, stroke = 0) +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 3, unit = "pt"),
          axis.title = element_blank(),
          axis.text = element_text(size = 8),
          plot.title = element_text(hjust = 0.5, size = 8)) +
    ylim(-0.001, 0.057)+
    geom_segment(aes(x=0, xend = 0.05, y = 0, yend = 0.05), color = "grey50") +
    scale_x_continuous(expand = expansion(0.01)))

gridExtra::grid.arrange(patchwork::patchworkGrob(p1 + p2 + p3 + p4 + p5 + p6), left = "Estimate", bottom = "True")
dev.copy2pdf(file = "~/NNet_inference/latex/images/Strauss_estimates.pdf", width = 5.7, height = 4.5)
dev.off()

error_beta <- estimates_test[, "beta"] - test_par_plot[, "beta"]
error_gamma <- estimates_test[, "gamma"] - test_par_plot[, "gamma"]
error_R <- estimates_test[, "R"] - test_par_plot[, "R"]

error_beta_MPLE <- Data_Strauss_test$beta_MPLE - test_par_plot[, "beta"]
error_gamma_MPLE <- Data_Strauss_test$gamma_MPLE - test_par_plot[, "gamma"]
error_R_MPLE <- Data_Strauss_test$R_MPLE - test_par_plot[, "R"]

p1 <- ggplot() +
  geom_point(aes( test_par_plot[, "R"], error_gamma), alpha = 0.2, size = 0.5, stroke = 0) +
  geom_hline(yintercept = 0, color = "grey50") +
  theme_bw() +
  theme(panel.grid = element_blank(),
        plot.margin = margin(r = 8, unit = "pt"),
        plot.title = element_text(hjust = 0.5, size = 8),
        axis.title = element_text(size = 8),
        axis.text = element_text(size = 8)) +
  scale_x_continuous(expand = expansion(0.01)) +
  xlab(expression(R)) + 
  ylab(expression(hat(gamma) - gamma)) +
  ylim(-1.1, 1)

p2 <- ggplot() +
  geom_point(aes( test_par_plot[, "R"], error_gamma_MPLE), alpha = 0.2, size = 0.5, stroke = 0) +
  geom_hline(yintercept = 0, color = "grey50") +
  theme_bw() +
  theme(panel.grid = element_blank(),
        plot.margin = margin(r = 3, unit = "pt"),
        plot.title = element_text(hjust = 0.5, size = 8),
        axis.title.y = element_blank(),
        axis.title.x = element_text(size = 8),
        axis.text = element_text(size = 8)) +
  scale_x_continuous(expand = expansion(0.01)) +
  xlab(expression(R)) + 
  ylab(expression(hat(gamma) - gamma))+
  ylim(-1.1, 1)

p3 <- ggplot() +
  geom_point(aes( test_par_plot[, "gamma"], error_R), alpha = 0.2, size = 0.5, stroke = 0) +
  geom_hline(yintercept = 0, color = "grey50") +
  theme_bw() +
  theme(panel.grid = element_blank(),
        plot.margin = margin(r = 8, unit = "pt"),
        plot.title = element_text(hjust = 0.5, size = 12),
        axis.title = element_text(size = 8),
        axis.text = element_text(size = 8)) +
  scale_x_continuous(expand = expansion(0.01)) +
  xlab(expression(gamma)) + 
  ylab(expression(hat(R) - R)) +
  ylim(-0.05, 0.05)

p4 <- ggplot() +
  geom_point(aes( test_par_plot[, "gamma"], error_R_MPLE), alpha = 0.2, size = 0.5, stroke = 0) +
  geom_hline(yintercept = 0, color = "grey50") +
  theme_bw() +
  theme(panel.grid = element_blank(),
        plot.margin = margin(r = 3, unit = "pt"),
        plot.title = element_text(hjust = 0.5, size = 12),
        axis.title.y = element_blank(),
        axis.title.x = element_text(size = 8),
        axis.text = element_text(size = 8)) +
  scale_x_continuous(expand = expansion(0.01)) +
  xlab(expression(gamma)) + 
  ylab(expression(hat(R) - R)) +
  ylim(-0.05, 0.05)

(p1 + p2) /
  (p3 + p4)

beta_error_dat <- tibble(true = test_par_plot[, "beta"], error_NNet = error_beta, error_MPLE = error_beta_MPLE) %>% 
  mutate(true_cut = cut(true, seq(200, 900, length.out = 6), dig.lab = 5)) %>% 
  pivot_longer(error_NNet:error_MPLE, names_to = "method", values_to = "error") %>% 
  separate(method, c(NA, "method"), sep = "_")

p1 <- ggplot(beta_error_dat, aes(true_cut, error, fill = method)) +
  geom_boxplot(outlier.shape = 4, outlier.size = 0.5) +
  scale_fill_manual(values = c("MPLE" = "grey90", "NNet" = "grey50")) +
  theme_bw() +
  theme(panel.grid = element_blank(),
        plot.margin = margin(r = 12, unit = "pt"),
        legend.position = "none",
        axis.title = element_blank(),
        plot.title = element_text(hjust = 0.5),
        axis.text = element_text(size = 7)) +
  geom_hline(yintercept = 0) +
  ggtitle(expression(beta)) +
  scale_x_discrete(breaks = levels(beta_error_dat$true_cut)[c(1,3,5)])

idx_small_R <- test_par_plot[, "R"] < 0.01
gamma_error_dat <- tibble(true = test_par_plot[!idx_small_R, "gamma"],
                          error_NNet = error_gamma[!idx_small_R],
                          error_MPLE = error_gamma_MPLE[!idx_small_R]) %>% 
  mutate(true_cut = cut(true, seq(0, 1, length.out = 6), dig.lab = 2)) %>% 
  pivot_longer(error_NNet:error_MPLE, names_to = "method", values_to = "error") %>% 
  separate(method, c(NA, "method"), sep = "_")

p2 <- ggplot(gamma_error_dat, aes(true_cut, error, fill = method)) +
  geom_boxplot(outlier.shape = 4, outlier.size = 0.5) +
  scale_fill_manual(values = c("MPLE" = "grey90", "NNet" = "grey50")) +
  theme_bw() +
  theme(panel.grid = element_blank(),
        plot.margin = margin(r = 12, unit = "pt"),
        legend.position = "none",
        axis.title = element_blank(),
        plot.title = element_text(hjust = 0.5),
        axis.text = element_text(size = 7)) +
  geom_hline(yintercept = 0) +
  ggtitle(expression(gamma))+
  scale_x_discrete(breaks = levels(gamma_error_dat$true_cut)[c(1,3,5)])

idx_large_gamma <- test_par_plot[, "gamma"] > 0.7
R_error_dat <- tibble(true = test_par_plot[!idx_large_gamma, "R"],
                          error_NNet = error_R[!idx_large_gamma],
                          error_MPLE = error_R_MPLE[!idx_large_gamma]) %>% 
  mutate(true_cut = cut(true, seq(0, 0.05, length.out = 6), dig.lab = 2)) %>% 
  pivot_longer(error_NNet:error_MPLE, names_to = "method", values_to = "error") %>% 
  separate(method, c(NA, "method"), sep = "_")

p3 <- ggplot(R_error_dat, aes(true_cut, error, fill = method)) +
  geom_boxplot(outlier.shape = 4, outlier.size = 0.5) +
  scale_fill_manual(values = c("MPLE" = "grey90", "NNet" = "grey50")) +
  theme_bw() +
  theme(panel.grid = element_blank(),
        plot.margin = margin(r = 12, unit = "pt"),
        legend.position = "none",
        axis.title = element_blank(),
        plot.title = element_text(hjust = 0.5),
        axis.text = element_text(size = 7)) +
  geom_hline(yintercept = 0) +
  ggtitle(expression(R))+
  scale_x_discrete(breaks = levels(R_error_dat$true_cut)[c(1,3,5)])

gridExtra::grid.arrange(patchwork::patchworkGrob(p1 + p2 + p3), left = "Error", bottom = "True parameter")

######################################################################################################
###################### Simulation study for point patterns with few points ###########################
######################################################################################################
# Prepare training data ----------------------
ntrain <- 5000

beta <- runif(ntrain, 20, 200)
gamma <- runif(ntrain, 0, 1)
R <- runif(ntrain, 0, 0.05)

Strauss_sims <- pbmcmapply(function(beta, gamma, R){
  rStrauss_rmh(beta = beta, gamma = gamma, R = R, nrep = 100000)
}, beta, gamma, R, SIMPLIFY = FALSE, mc.cores = 55)

Data_Strauss_few <- tibble(beta = beta, gamma = gamma, R = R, pp = Strauss_sims) %>% 
  mutate(L = pbmclapply(pp, function(ppp){
    L <- Lest(ppp, correction = "best")
    L$iso - L$r
  }, mc.cores = 55),
  N = map_dbl(pp, npoints)) %>% 
  select(- pp)

## Prepare training input for neural network 
m_L <- mean(unlist(Data_Strauss_few$L))
std_L <- sd(unlist(Data_Strauss_few$L))
train_L <- lapply(Data_Strauss_few$L, function(L){(L - m_L) / std_L})
train_L <- array_reshape(train_L, c(nrow(Data_Strauss_few), length(train_L[[1]]), 1))

train_N <- select(Data_Strauss_few, N)
m_N <- apply(train_N, 2, mean)
std_N <- apply(train_N, 2, sd)
train_N <- scale(as.matrix(train_N), center = m_N, scale = std_N)

train_par <- as.matrix(select(Data_Strauss_few,beta:R))
m_par <- apply(train_par, 2, mean)
std_par <- apply(train_par, 2, sd)
train_par <- scale(train_par, center = m_par, scale = std_par)

# Making test data + profile maximum pseudo likelihood estimation ----------------------------
ntest <- 1000

beta <- runif(ntest, 20, 200)
gamma <- runif( ntest, 0, 1)
R <- runif(ntest, 0, 0.05)

Strauss_sims <- pbmcmapply(function(beta, gamma, R){
  rStrauss_rmh(beta = beta, gamma = gamma, R = R, nrep = 100000)
}, beta, gamma, R, SIMPLIFY = FALSE, mc.cores = 55)

rr <- data.frame(r = seq(0.001, 0.05, by = 0.001))

Data_Strauss_test_few <- tibble(beta = beta, gamma = gamma, R = R, pp = Strauss_sims) %>% 
  mutate(L = pbmclapply(pp, function(ppp){
    L <- Lest(ppp, correction = "best")
    L$iso - L$r
  }, mc.cores = 55),
  N = map_dbl(pp, npoints)) %>% 
  mutate(MPLE = pbmclapply(pp, function(pp){
    ps <- profilepl(rr, Strauss, pp, emend = TRUE)
    f <- ps$fit
    mu <- f$coef[1]
    gamma <- ifelse(is.na(f$coef[2]), 1, exp(f$coef[2]))
    R <- rr[ps$iopt, ]
    list("beta" = exp(mu), "gamma" = gamma, "R" = R)
  }),
  beta_MPLE = map_dbl(MPLE, "beta"),
  gamma_MPLE = map_dbl(MPLE, "gamma"),
  R_MPLE = map_dbl(MPLE, "R")) %>%
  select(- MPLE) %>% 
  select(- pp)

## Prepare test input for neural network
test_L <- lapply(Data_Strauss_test_few$L, function(L){(L - m_L) / std_L})
test_L <- array_reshape(test_L, c(nrow(Data_Strauss_test_few), length(test_L[[1]]), 1))

test_N <- scale(as.matrix(select(Data_Strauss_test_few, N)), center = m_N, scale = std_N)

test_par <- scale(as.matrix(select(Data_Strauss_test_few, beta:R)), center = m_par, scale = std_par)

# Training neural network ----------------------------
main_input <- layer_input(shape = dim(train_L)[-1], name = 'main_input')

conv_out <- main_input %>%
  layer_conv_1d(filters = 64, kernel_size = 7, activation = "relu",
                input_shape = dim(train_L)[-1]) %>%
  layer_max_pooling_1d(pool_size = 5) %>%
  layer_conv_1d(filters = 64, kernel_size = 7, activation = "relu") %>%
  layer_max_pooling_1d(pool_size = 5) %>%
  layer_conv_1d(filters = 64, kernel_size = 7, activation = "relu") %>%
  layer_flatten()

auxiliary_input <- layer_input(shape = c(1), name = 'aux_input')

main_output <- layer_concatenate(c(conv_out, auxiliary_input)) %>%
  layer_dense(units = 64, activation = "relu") %>%
  layer_dense(units = 32, activation = "relu") %>%
  layer_dense(units = ncol(train_par), activation = "linear", name = "main_output")

model <- keras_model(
  inputs = c(main_input, auxiliary_input),
  outputs = c(main_output)
)

model %>% compile(
  loss = "mse",
  optimizer = "adam")

model %>% fit(
  list(train_L, train_N), train_par,
  epochs = 10, batch_size = 100,
  validation_data = list(list(test_L, test_N), test_par))

# Estimated parameters for Strauss processes fitted to point patterns in the test set -------------------------
estimates_test <- predict(model, list(test_L, test_N)) %>%
  sweep(2, std_par, "*") %>%
  sweep(2, m_par, "+")
colnames(estimates_test) <- colnames(test_par)

# Plots ---------------------------------------------------
test_par_plot <- as.matrix(select(Data_Strauss_test_few, beta:R))

error_beta <- estimates_test[, "beta"] - test_par_plot[, "beta"]
error_gamma <- estimates_test[, "gamma"] - test_par_plot[, "gamma"]
error_R <- estimates_test[, "R"] - test_par_plot[, "R"]

error_beta_MPLE <- Data_Strauss_test_few$beta_MPLE - test_par_plot[, "beta"]
error_gamma_MPLE <- Data_Strauss_test_few$gamma_MPLE - test_par_plot[, "gamma"]
error_R_MPLE <- Data_Strauss_test_few$R_MPLE - test_par_plot[, "R"]

N_test <- Data_Strauss_test_few$N

(p1 <- ggplot() +
    geom_point(aes(N_test, error_beta), alpha = 0.3, stroke = 0, size = 0.5) +
    geom_hline(yintercept = 0, color = "grey50") +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 8, unit = "pt"),
          plot.title = element_text(hjust = 0.5, size = 8),
          legend.position = "bottom",
          legend.title = element_blank(),
          legend.key.height = unit(10, "pt"),
          legend.margin = margin(),
          axis.title = element_blank(),
          axis.text = element_text(size = 8)) +
    scale_x_continuous(expand = expansion(0.01)) +
    xlab("Number of points") + 
    ggtitle(expression(beta)) +
    coord_cartesian(xlim = c(min(N_test),200))+
    ylim(-80,85))

(p2 <- ggplot() +
    geom_point(aes(N_test, error_gamma), alpha = 0.3, stroke = 0, size = 0.5) +
    geom_hline(yintercept = 0, color = "grey50") +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 8, unit = "pt"),
          plot.title = element_text(hjust = 0.5, size = 8),
          legend.position = "bottom",
          legend.title = element_blank(),
          legend.key.height = unit(10, "pt"),
          legend.margin = margin(),
          axis.title = element_blank(),
          axis.text = element_text(size = 8)) +
    scale_x_continuous(expand = expansion(0.01)) +
    xlab("Number of points") + 
    ggtitle(expression(gamma)) +
    coord_cartesian(xlim = c(min(N_test),200)) +
    ylim(-1,0.9))

(p3 <- ggplot() +
    geom_point(aes(N_test, error_R), alpha = 0.3, stroke = 0, size = 0.5) +
    geom_hline(yintercept = 0, color = "grey50") +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 8, unit = "pt"),
          plot.title = element_text(hjust = 0.5, size = 8),
          legend.position = "bottom",
          legend.title = element_blank(),
          legend.key.height = unit(10, "pt"),
          legend.margin = margin(),
          axis.title = element_blank(),
          axis.text = element_text(size = 8)) +
    scale_x_continuous(expand = expansion(0.01)) +
    xlab("Number of points") + 
    ggtitle(expression(R)) +
    coord_cartesian(xlim = c(min(N_test),200)) +
    ylim(-0.05, 0.05))

(p4 <- ggplot() +
    geom_point(aes(N_test, error_beta_MPLE), alpha = 0.3, stroke = 0, size = 0.5) +
    geom_hline(yintercept = 0, color = "grey50") +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 3, unit = "pt"),
          plot.title = element_text(hjust = 0.5, size = 8),
          legend.position = "bottom",
          legend.title = element_blank(),
          legend.key.height = unit(10, "pt"),
          legend.margin = margin(),
          axis.title = element_blank(),
          axis.text = element_text(size = 8)) +
    scale_x_continuous(expand = expansion(0.01)) +
    xlab("Number of points") + 
    ylab(expression(hat(mu) - mu)) +
    coord_cartesian(xlim = c(min(N_test),200)) +
    ylim(-80,85))

(p5 <- ggplot() +
    geom_point(aes(N_test, error_gamma_MPLE), alpha = 0.3, stroke = 0, size = 0.5) +
    geom_hline(yintercept = 0, color = "grey50") +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 3, unit = "pt"),
          plot.title = element_text(hjust = 0.5, size = 8),
          legend.position = "bottom",
          legend.title = element_blank(),
          legend.key.height = unit(10, "pt"),
          legend.margin = margin(),
          axis.title = element_blank(),
          axis.text = element_text(size = 8)) +
    scale_x_continuous(expand = expansion(0.01)) +
    xlab("Number of points") + 
    coord_cartesian(xlim = c(min(N_test),200)) +
    ylim(-1,0.9))

(p6 <- ggplot() +
    geom_point(aes(N_test, error_R_MPLE), alpha = 0.3, stroke = 0, size = 0.5) +
    geom_hline(yintercept = 0, color = "grey50") +
    theme_bw() +
    theme(panel.grid = element_blank(),
          plot.margin = margin(r = 3, unit = "pt"),
          plot.title = element_text(hjust = 0.5, size = 8),
          legend.position = "bottom",
          legend.title = element_blank(),
          legend.key.height = unit(10, "pt"),
          legend.margin = margin(),
          axis.title = element_blank(),
          axis.text = element_text(size = 8)) +
    scale_x_continuous(expand = expansion(0.01)) +
    xlab("Number of points") + 
    coord_cartesian(xlim = c(min(N_test),200)) +
    ylim(-0.05, 0.05))

result <- p1 + p2 + p3 + p4 + p5 + p6 + plot_layout(ncol = 3, byrow = TRUE)
gt <- patchwork::patchworkGrob(result)
left <- grid::textGrob("Error", rot = 90, gp = gpar(fontsize = 8))
bottom <- grid::textGrob("Number of points", gp = gpar(fontsize = 8))
gridExtra::grid.arrange(gt, left = left, bottom = bottom)

